The Dark Matter of Clinical Data: An Identification Limit on Disentangling Physiology from Care Process in electronic health records

Representations learned from electronic health record (EHR) data encode patient physiology together with the clinical process that decides what is measured, when, and for whom. We formalize the data-generating process with latent physiology, ordering intent, laboratory values that exist only when measured, a learned representation, and clinical environments, and analyze two strategies for undoing this entanglement. First, no division of the information carried by laboratory "value" and "ordering" channels is identified from a single dataset: when ordering depends on the analyte, its distribution among untested patients is not recoverable, and a sentinel code for the undefined recorded value makes it carry all the entropy of the ordering indicator, fixing partial information decomposition (PID) for every redundancy measure satisfying the Williams-Beer axioms and invariant under injective re-encoding. Second, cross-site invariance of representation-conditional outcomes is a falsifiable implication of biological invariance taken jointly with exclusion and representation-sufficiency conditions, but not an identification strategy: we construct observationally equivalent models that disagree about biological invariance, whether the invariance test fails or passes. For binary physiology this happens exactly when case mix differs, the representation is lossy, and physiology affects the outcome. A worked example yields a 9.6-percentage-point cross-site gap under an unchanged biological mechanism. Tests performed for every patient remove the ordering gate, and measured tests can restore identification: biological invariance is identified when a test exactly summarizes outcome-relevant physiology, or, for binary physiology, when two tests with independent errors are available at sites with different case mix. Cross-site analyses should be reported as tests of a stated joint hypothesis.

==> anc/check_two_tests.py <==
"""Numerical check of Proposition 5 (two tests and a case-mix difference).

For random models with binary physiology, two sites with different case mix,
two conditionally independent binary tests with site-invariant error rates,
and a site-specific outcome mechanism, fit the model to its own observed
distribution from many random starts and confirm that every exact fit
recovers the true parameters (after fixing labels by sens + spec > 1).
Requires numpy and scipy.  Run:  python check_two_tests.py
"""
import numpy as np
from scipy.optimize import least_squares

rng = np.random.default_rng(3)


def observed(theta):
    q0, q1, s1, c1, s2, c2, m00, m10, m01, m11 = theta   # m_ke = P(Y=1 | Z*=k, E=e)
    out = []
    for e, q in ((0, q0), (1, q1)):
        mu = {0: (m00, m01)[e], 1: (m10, m11)[e]}
        P = np.zeros((2, 2, 2))                          # P[v1, v2, y | e]
        for z, pz in ((1, q), (0, 1 - q)):
            p1 = s1 if z else 1 - c1
            p2 = s2 if z else 1 - c2
            for v1 in (0, 1):
                for v2 in (0, 1):
                    for y in (0, 1):
                        P[v1, v2, y] += (pz * (p1 if v1 else 1 - p1) * (p2 if v2 else 1 - p2)
                                         * (mu[z] if y else 1 - mu[z]))
        out.append(P)
    return out


def exact_fits(target, starts=40):
    fits = []
    resid = lambda x: np.concatenate([(a - b).ravel() for a, b in zip(observed(x), target)])
    for _ in range(starts):
        r = least_squares(resid, rng.uniform(0.05, 0.95, 10), bounds=(1e-6, 1 - 1e-6))
        if r.cost < 1e-20:
            x = r.x
            if x[2] + x[3] < 1:                          # relabel Z*
                x = np.array([1 - x[0], 1 - x[1], 1 - x[3], 1 - x[2], 1 - x[5], 1 - x[4],
                              x[7], x[6], x[9], x[8]])
            fits.append(x)
    return fits


worst = 0.0
for t in range(15):
    q0, q1 = rng.uniform(0.15, 0.85, 2)
    while abs(q0 - q1) < 0.15:
        q1 = rng.uniform(0.15, 0.85)
    s1, c1, s2, c2 = rng.uniform(0.65, 0.97, 4)
    m = rng.uniform(0.05, 0.95, 4)
    if t % 2 == 0:
        m[2], m[3] = m[0], m[1]                          # Assumption 4 holds
    theta = np.array([q0, q1, s1, c1, s2, c2, *m])
    fits = exact_fits(observed(theta))
    err = max(np.abs(x - theta).max() for x in fits)
    worst = max(worst, err)
    print(f"model {t:2d} ({'A4 holds' if t % 2 == 0 else 'A4 fails'}): "
          f"{len(fits)} exact fits, max deviation from truth {err:.1e}")
print(f"worst deviation over all models and fits: {worst:.1e}")


==> anc/reproduce_example.py <==
"""Reproduce every number in the worked example (main Section 4.4, SI S5).

The Dark Matter of Clinical Data. Requires Python 3 with numpy and scipy.
Run:  python reproduce_example.py
"""
from fractions import Fraction as F
from math import sqrt

import numpy as np
from scipy.optimize import brentq
from scipy.stats import norm

# Model M1 (Assumption 4 holds): case mix, symmetric channel, shared mechanism
q = {0: F(3, 10), 1: F(7, 10)}          # P(Z*=1 | E=e)
a1, b1 = F(9, 10), F(1, 10)             # P(Z=1 | Z*=1), P(Z=1 | Z*=0)
mu0, mu1 = F(1, 5), F(4, 5)             # P(Y=1 | Z*=0), P(Y=1 | Z*=1)

rate = {}
print("Exact quantities (Steps 4-6, Table S3, joint tables):")
for e in (0, 1):
    pz1 = a1 * q[e] + b1 * (1 - q[e])
    pi1 = a1 * q[e] / pz1                    # P(Z*=1 | Z=1, e)
    pi0 = (1 - a1) * q[e] / (1 - pz1)        # P(Z*=1 | Z=0, e)
    y1 = mu0 + (mu1 - mu0) * pi1             # P(Y=1 | Z=1, e)
    y0 = mu0 + (mu1 - mu0) * pi0             # P(Y=1 | Z=0, e)
    rate[(1, e)], rate[(0, e)] = y1, y0
    joint = [y1 * pz1, (1 - y1) * pz1, y0 * (1 - pz1), (1 - y0) * (1 - pz1)]
    print(f"  site {e}: P(Z=1)={pz1}, posteriors {pi1}, {pi0}; "
          f"P(Y=1|Z=1)={y1}, P(Y=1|Z=0)={y0}; P(Y,Z) at (1,1),(0,1),(1,0),(0,0) = "
          + ", ".join(str(x) for x in joint))

gap1, gap0 = rate[(1, 1)] - rate[(1, 0)], rate[(0, 1)] - rate[(0, 0)]
print(f"Gap in Z=1 cell: {gap1} = {float(gap1):.4f}; Z=0 cell: {gap0}")

# Power: two-sided two-proportion test, pooled variance under the null
p1, p2 = float(rate[(1, 0)]), float(rate[(1, 1)])
pb = (p1 + p2) / 2
za, zb = norm.ppf(0.975), norm.ppf(0.80)
n = (za * sqrt(2 * pb * (1 - pb)) + zb * sqrt(p1 * (1 - p1) + p2 * (1 - p2))) ** 2 / (p1 - p2) ** 2
print(f"Patients per site in Z=1 stratum for 80% power: {n:.1f}")

# Sensitivity analysis: symmetric site-invariant error rate eps
pz = {0: 0.34, 1: 0.66}
obs = {k: float(v) for k, v in rate.items()}


def posteriors(eps):
    out = {}
    for e in (0, 1):
        qe = (pz[e] - eps) / (1 - 2 * eps)
        out[(1, e)] = (1 - eps) * qe / pz[e]
        out[(0, e)] = eps * qe / (1 - pz[e])
    return out


def one_cell_gap(eps):
    p = posteriors(eps)
    return p[(1, 1)] - p[(1, 0)]


print("One-cell bound |pi_1(1) - pi_0(1)| (Table S5):")
for eps in (0.01, 0.02, 0.05, 0.063, 0.10, 0.15):
    print(f"  eps={eps}: {one_cell_gap(eps):.4f}")
thr = brentq(lambda x: one_cell_gap(x) - float(gap1), 1e-3, 0.2)
print(f"Threshold eps at which the one-cell bound equals the gap: {thr:.4f}")

print("Two-cell least-squares fit of (mu0, mu1) under Assumption 4:")
for eps in (0.05, 0.063, 0.08, 0.10, 0.12):
    p = posteriors(eps)
    keys = [(1, 0), (0, 0), (1, 1), (0, 1)]
    A = np.array([[1 - p[k], p[k]] for k in keys])
    y = np.array([obs[k] for k in keys])
    mu, *_ = np.linalg.lstsq(A, y, rcond=None)
    print(f"  eps={eps}: mu0={mu[0]:.3f}, mu1={mu[1]:.3f}, "
          f"max |residual|={np.abs(A @ mu - y).max():.4f}")


# ---------------------------------------------------------------------------
# Theorem 1(i): two completions of the untested analyte law (SI S3 instance)
# ---------------------------------------------------------------------------
def H(p):
    p = np.asarray(p, float).ravel(); p = p[p > 0]
    return float(-(p * np.log2(p)).sum())


def MI(pxy):
    pxy = np.asarray(pxy, float)
    return H(pxy.sum(1)) + H(pxy.sum(0)) - H(pxy)


def I_min(P):
    """Williams-Beer redundancy of sources (axis 1, axis 2) about Y (axis 0)."""
    py, tot = P.sum((1, 2)), 0.0
    for y in range(P.shape[0]):
        spec = []
        for ax in (2, 1):
            pya = P.sum(ax); pa = pya.sum(0); m = pya[y] > 0
            spec.append(float((pya[y][m] / py[y] * np.log2(pya[y][m] / pa[m] / py[y])).sum()))
        tot += py[y] * min(spec)
    return tot


obs_s1 = np.array([[0.30, 0.10], [0.05, 0.55]])   # P(Y=y, V=v | S=1)
pY_s0 = np.array([0.7, 0.3])                      # P(Y=y | S=0)
print("Theorem 1(i): completions agreeing on all observed quantities")
for name, q in (("A (V independent of Y)", [[0.5, 0.5], [0.5, 0.5]]),
                ("B (V equals Y with prob. 0.95)", [[0.95, 0.05], [0.05, 0.95]])):
    P = np.zeros((2, 2, 2))                       # P[y, v, s]
    P[:, :, 1] = 0.5 * obs_s1
    for y in range(2):
        P[y, :, 0] = 0.5 * pY_s0[y] * np.array(q[y])
    total, iyv, iys = MI(P.reshape(2, 4)), MI(P.sum(2)), MI(P.sum(1))
    red = I_min(P)
    print(f"  {name}: I(Y;V,S)={total:.3f}  I(Y;V)={iyv:.3f}  I(Y;S)={iys:.3f}  "
          f"Red={red:.3f}  Unq_V={iyv - red:.3f}  Syn={total - iyv - iys + red:.3f}")

